Detecting changes in functional linear models

We observe two sequences of curve which are connected via an integral operator. Our model includes linear models as well as autoregressive models in Hilbert spaces. We wish to test the null hypothesis that the operator did not change during the observation period. Our method is based on projecting the observations onto a suitably chosen finite dimensional space. The testing procedure is based on functionals of the weighted residuals of the projections. Since the quadratic form is based on estimating the long-term covariance matrix of the residuals, we also provide some results on Bartlett-type estimators.

==> sizeandpower.r <==
##	This program is an application of the theory found in "Detecting Changes in Functional Linear Models" by Horvath and Reeder.
##	This program is written by Ron Reeder.  The goal is to simulate data in order to find the empirical size and power of the testing
##	procedure outlined in the paper.

##	We now load the necessary packages.
library(sde,fda)	#	This contains the functions BBridge(), eval.fd, inprod, pca.fd(), Data2fd().

###########################################################################
##  The function, detector(), which we now define returns a vector representing a discretization of the detector, V_N(t), described in the paper.
##  The function inputs include the sample of X's and Y's and also several parameters:
##
##  X   This is an M X N matrix.  The N columns represent the observations, X_1(t), X_2(t), ..., X_N(t).
##      The M rows represent the values of the functions on seq(from=0,to=1,length.out=M).
##      Thus, X[1,2] = X_2(0), X[2,2] = X_2(1/(M-1)), etc.
##  
##  Y   This is an M X N matrix.  The N columns represent the observations, Y_1(t), Y_2(t), ..., Y_N(t).
##      The M rows represent the values of the functions on seq(from=0,to=1,length.out=M).
##      Thus, Y[1,2] = Y_2(0), Y[2,2] = Y_2(1/(M-1)), etc.
##
##  p      The number of eigenfunctions from the X's to use.
##
##  q      The number of eigenfunctions from the Y's to use.
##
##  B_N    Relates to the window used in estimating sigma.  This is the same as the B_N in the paper.
##

detector = function(X, Y, p, q, B_N)
{
    ###########################################################################
    ##  List of Additional Parameters (Not in the Function Argument)
    ###########################################################################
    
    ##  We now define M X N to be the dimensions of the matrixes X and Y.  
    ##  M and N will be used extensively throughout the fuction.
    M = dim(X)[1]
    N = dim(X)[2]

    ##	This is the basis used to convert discretized functions to functional data objects.
    basis=create.bspline.basis(rangeval=c(0, 1), nbasis=max(round(M/4),4), norder=4, breaks=NULL)
    
    ##	This is the function K in the paper.  It is used to estimate Sigma.  We are using a flat-top kernel.
    K=function(x)		
    {
    	output = pmin(1, pmax(1.1-abs(x),0))
    	output
    }
    
    ###########################################################################
    ##  End of Parameter List
    ###########################################################################
    
    ##	We now define two functions, vec and vecinverse, which will be useful to us later.
    ##	These two functions are inverses of each other.  vec(A) is the vectorization of A.
    ##	Note that the argument of vecinverse() must be a column vector of length q*p.
    
    vec=function(A)
    {
    	elements = dim(A)[1]*dim(A)[2]
    	dim(A)= c(elements,1)
    	A
    }
    
    ##	Note that this function can only be used on a vector of length q*p
    vecinverse=function(V)
    {
    	dim(V)=c(q,p)
    	V
    }
    
    ##	We will begin by computing the eigenfunctions \hat{v} from the X's and the eigenfunctions \hat{w} from the Y's.
    ##	We will use the pca.fd() function, which requires that X and Y be converted to functional objects.
    ##	Converting a vector into a functional object requires that we choose a basis.  The functional object will be defined
    ##	as the linear combination of the basis functions that "best" approximates the discretized function (vector).
    
    #	'functional_X' is the functional version of 'X' and 'functional_Y' is the functional version of 'Y.'
    
    functional_X=Data2fd(X,argvals=seq(from=0,to=1,length.out=M),basis)
    functional_Y=Data2fd(Y,argvals=seq(from=0,to=1,length.out=M),basis)
    
    #	We now do functional PCA to find eigenfunctions.
    
    pcaX=pca.fd(functional_X,nharm=p)
    pcaY=pca.fd(functional_Y,nharm=q)
    
    #	'v' is the eigenfunctions associated with X(t), and 'w' is the eigenfunctions associated with Y(t).
    
    v=pcaX$harmonics
    w=pcaY$harmonics
    
    ##	Certain inner products will be used over and over.  To avoid recalculating them each time they are needed, we will store them as Xv and Yw.
    
    Xv=matrix(,N,p)
    Yw=matrix(,N,q)
    for (ell in 1:N)
    {
    	for (j in 1:p)
    	{
    		Xv[ell,j]=inprod(functional_X[ell],v[j])
    	}
    	
    	for (i in 1:q)
    	{
    		Yw[ell,i]=inprod(functional_Y[ell],w[i])
    	}
    }
    rm(ell,i,j)
    
    ##	We now compute \hat{M}(n) from the paper.
    M_hat=list()
    for (n in 1:N)
    {
    	M_hat[[n]]=matrix(,1,p)
    	for (index in 1:p)
    	{
    		M_hat[[n]][1,index] = Xv[n,index]
    	}
    }
    rm(n,index)
    
    ##	We now compute \hat{Z}(n) from the paper.
    ##	Note that %x% is the Kronecker product.
    Z_hat = list()
    for (n in 1:N)
    {
    	Z_hat[[n]]=diag(rep(1,q)) %x% M_hat[[n]]
    }
    rm(n)
    
    ##	We now compute \hat{Y}(n) from the paper.
    Y_hat = list()
    for (n in 1:N)
    {
    	Y_hat[[n]]=matrix(,q,1)
    	for (index in 1:q)
    	{
    		Y_hat[[n]][index,1] = Yw[n,index]
    	}
    }
    rm(n,index)
    
    ##	We now compute \hat{Z}_N, which combines \hat{Z}(n), n=1,2,...,N.
    Z_hat_N=matrix(,q*N,q*p)
    for (n in 1:N)
    {
    	Z_hat_N[((n-1)*q + 1):(n*q),]=Z_hat[[n]]
    }
    rm(n)
    
    ##	Similarly, we now compute \hat{Y}_N from the paper.
    Y_hat_N=matrix(,q*N,1)
    for (n in 1:N)
    {
    	Y_hat_N[((n-1)*q + 1):(n*q),1]=Y_hat[[n]]
    }
    rm(n)
    
    ##	We now compute \hat{\beta}_N from the paper.
    beta_hat  = solve(t(Z_hat_N)%*%Z_hat_N)%*%t(Z_hat_N)%*%Y_hat_N
    
    ##	We now compute \tilde{Y}(n) from the paper.
    Y_tilde = list()
    for (n in 1:N)
    {
    	Y_tilde[[n]] = Y_hat[[n]] - Z_hat[[n]] %*% beta_hat
    }
    rm(n)
    
    ##	We now compute \tilde{V}_N(t).  Setting t=m/N for m=1,2,...,N we evaluate
    ##	only at a finite number of locations.
    
    sum = matrix(rep(0,q*p),q*p,1)
    partial=list()
    for (n in 1:N)
    {
    	sum=sum+ t(Z_hat[[n]]) %*% Y_tilde[[n]]
    	partial[[n]]=sum
    }
    rm(n)
    
    V_tilde = list()
    for (m in 1:N)
    {
    	V_tilde[[m]] = 1/sqrt(N)*( partial[[m]] - m/N*sum )
    }
    rm(m,sum,partial)
    
    ##	We now computde \hat{\Psi}_{i,j}.  We will represent it as a matrix where
    ##	i is the row and j is the column number.
    
    psi_hat = vecinverse(beta_hat)
    
    ##	We would now compute \hat{\epsilon}_{\ell}, but if we instead plug the definition of \hat{\epsilon}_{\ell}
    ##	into the definition of \hat{\gamma}_{\ell}(i,j), then we can simplify the expression for gamma.  We will never need \hat{\epsilon}_{\ell} directly.
    ##	We obtain:  \hat{gamma}_{\ell}(i,j) = <X_{\ell},\hat{v}_j> (<Y_{\ell},\hat{w}_i> - \sum_{k=1}^{p} \hat{Psi}_{i,k}<X_{\ell},\hat{v}_k>).
    ##	This can be very easily computed using matrix operations as follows:
    
    gamma_hat_matrix=list()
    for (ell in 1:N)
    {
    	gamma_hat_matrix[[ell]] = (Yw[ell,] - psi_hat %*% Xv[ell,]) %*% t(Xv[ell,])
    }
    	
    ##	We now compute the vector, \hat{\gamma}_{\ell}.
    gamma_hat=list()
    for (ell in 1:N)
    {
    	gamma_hat[[ell]] = vec(gamma_hat_matrix[[ell]])
    }
    
    ##	We now compute \hat{\phi}_{k,N}.
    ##	Because k takes negative values, we cannot use it as an index for the list, phi_hat.
    ##	To fix this problem, we use k(index) in place of k.  Then when we need to use k as an index, we actually use 'index' instead.
    ##	Remember that R is case-sensitive.  k() is not the same function as K(), which was defined earlier.
    k=function(index)
    {
    	dummy = -(N-1):(N-1)
    	k=dummy[index]
    	k
    }
    phi_hat=list()
    for (index in 1:length(-(N-1):(N-1)))
    {
    	sum=matrix(rep(0,(p*q)^2),p*q,p*q)
    	for (ell in max(1,1-k(index)):min(N,N-k(index)))
    	{
    		sum=sum+gamma_hat[[ell]] %*% t(gamma_hat[[ell+k(index)]])
    	}
    	phi_hat[[index]]=1/N*sum
    }
    rm(ell,sum,index)
    
    ##	We now compute \breve{\Sigma}_N.
    sum=matrix(rep(0,(p*q)^2),p*q,p*q)
    for (index in 1:length(-(N-1):(N-1)))
    {
    	sum=sum+K(k(index)/B_N)*phi_hat[[index]]
    }
    sigma_breve = sum
    rm(index,sum)
    
    ##	We now compute our detector, V_N(t).  Recall that we have discretized this
    ##	with t=m/N, m=1,2,...,N.
    
    V_N=matrix(,N,1)
    for (m in 1:N)
    {
    	V_N[m,1]=t(V_tilde[[m]]) %*% solve(sigma_breve) %*% V_tilde[[m]] 
    }
    rm(m)
    
    ##  V_N is the vector that the function, detector(), returns.
    V_N 
}

###########################################################################
##  The function, simulation(), creates the matrixes, X and Y, to be used as arguments for the function, detector().
##  The function, simulation(), will return an M X 2N matrix.  The first N columns form the matrix X,
##  and the last N columns form the matrix, Y.
##
##  We give a description of the matrixes, X and Y, and then the arguments of the function, simulation().
##
##  X   This is an M X N matrix.  The N columns represent the observations, X_1(t), X_2(t), ..., X_N(t).
##      The M rows represent the values of the functions on seq(from=0,to=1,length.out=M).
##      Thus, X[1,2] = X_2(0), X[2,2] = X_2(1/(M-1)), etc.
##
##  Y   This is an M X N matrix.  The N columns represent the observations, Y_1(t), Y_2(t), ..., Y_N(t).
##      The M rows represent the values of the functions on seq(from=0,to=1,length.out=M).
##      Thus, Y[1,2] = Y_2(0), Y[2,2] = Y_2(1/(M-1)), etc.
##  
##  N		the sample size.  This is the same as the N in the paper.
##
##  M		The number of points to be used in the discretization of functions.  Functions will be represented as vectors of this length.
##
##  changepoint     This is the first observation for which the new psi is used (ie. the old one multiplied by c).
##
##  scale           This is a vector of the different values of c that are desired in the table.  The function \Psi(s,t) will be multiplied by c at the changepoint.
##                  Thus, if c=1, the null hypothesis is true.

simulation = function(N, M, changepoint, scale)
{
    ##	First, we will simulate observations for X(t).  X will be discretized into M points, making it a vector rather than a function.
    ##	We will create a sample of size N of these.  This sample will be in the form of a matrix.  Each column is an observation.
    ##	Thus there are N columns (observations) and M rows.  Note that observations are iid Brownian bridges.

    X=matrix(,M,N)						
    for (index in 1:N)
    {
    	X[,index]=as.matrix( BBridge(x=0, y=0, t0=0, T=1, N=M-1) )
    }
    rm(index)

    ##	Similarly, we now simulate values for E(t).  This is \epsilon(t) in the paper.  We discretize just as before.  Again, each column is associated
    ##	with an observation.  Thus the dimension of the matrix E will be the same as the dimension of the matrix X.

    E=matrix(,M,N)						
    for (index in 1:N)
    {
    	E[,index]=as.matrix( BBridge(x=0, y=0, t0=0, T=1, N=M-1) )
    }
    rm(index)    
        
    ##	psi is a matrix which is a discretized version of the functions, \Psi_1(s,t), ... \Psi_{k_1^*}(s,t), which are used in the paper.
    ##  In other words, it is the function \Psi that relates X to Y until the first change point, k_1^*.  This program will only simulate
    ##  the simple case of a single change point.  Note that this function is needed to compute Y from X and E.
    
    psi = matrix(,M,M)	
    for (s in 1:M)
    {
    	for (t in 1:M)
    	{
            ##	The second variable, s, is the one which we integrate with respect to.
    		psi[t,s]=exp(-(s/M-t/M)^2)	
    	}
    } 
    rm(s,t)
    
    ##  Analogous to psi, psi2 is a matrix which is a discretized version of the functions, \Psi_{k_1^*}(s,t), ... ,\Psi_{N}(s,t).
    ##  It is needed in order to compute Y from X and E.  Note that if psi=psi2, then the null hypothesis is true and there is no change point.
    ##  I have created psi and psi2 identical up to a scaling factor.  Thus when scale=1, the null hypothesis is true.  Otherwise, the null 
    ##  hypothesis is false.  In peticular, the power of the test will be a function of the scale.
    
    psi2 = matrix(,M,M)	
    for (s in 1:M)
    {
    	for (t in 1:M)
    	{
            ##	The second variable, s, is the one which we integrate with respect to.
    		psi2[t,s]=scale*exp(-(s/M-t/M)^2)	
    	}
    } 
    rm(s,t)

    ##	Now that we have simulated values of X and E, we can obtain values of Y according to the relationship (1.1) in the paper.
    ##	Y will similarly be represented as a matrix.  If \Psi were unchanging (H_0 true), then we could simply compute Y as
    ##  Y=(psi %*% X)/M + E.  However, we do not make this assumption.  We allow for one change point.  However, if the scale is 1,
    ##  then we have already discussed that this is actually no change point at all.
    
    Y=matrix(,M,N)
    
    ##  Observations before the change point:
    Y[,1:(changepoint-1)]=(psi %*% X[,1:(changepoint-1)])/M + E[,1:(changepoint-1)]
    
    ##  Observations after the change point:
    Y[,changepoint:N]=(psi2 %*% X[,changepoint:N])/M + E[,changepoint:N]
    
    ##  The function, simulation(), will return an M X 2N matrix.  The first N columns form the matrix X,
    ##  and the last N columns form the matrix, Y.
    XandY=matrix(,M,2*N)
    XandY[,1:N]=X
    XandY[,(N+1):(2*N)]=Y
    XandY
}

###########################################################################
##  The function, sizeandpower(), creates a table of the empirical size and power of the testing procedure using the detector, V_N(t),
##  described in the paper.  This function calls simulation() to simulate samples of data and calls detector() to compute V_N(t) based
##  on those samples.  We now briefly describe each of the parameters used in sizeandpower().
## 
##  N		the sample size.  This is the same as the N in the paper.
##
##  M		The number of points to be used in the discretization of functions.  Functions will be represented as vectors of this length.
##
##  p      The number of eigenfunctions from the X's to use.
##
##  q      The number of eigenfunctions from the Y's to use.
##
##  iterations      The number of iterations of the simulating and testing procedure to perform in order to estimate the empirical size and power of the test.
##
##  changepoint     This is the first observation for which the new psi is used (ie. the old one multiplied by c).
##
##  scale           This is a vector of the different values of c that are desired in the table.  The function \Psi(s,t) will be multiplied by c at the changepoint.
##                  Thus, if c=1, the null hypothesis is true.
##  critical		a vector of length 3.  critical[1] is the 99th percentile of the limiting distribution of the test statistic.
##            		critical[2] and critical[3] are the 95th and 90th percentiles respectively.  Thus they are the critical values for
##            		a test having a nominal size of .01, .05, and .10 respectively.  Note that the test statistic being used is the 1-norm of 
##                  the detector, V_N(t).  The limiting distribution distribution of this is the 1-norm of a sum of p*q iid Brownian bridges.
##                  When p*q=6, then critical = c(2.087383, 1.666060, 1.468191) should be used.

sizeandpower = function(N=100, M=100, p=2, q=3, iterations=1, changepoint=N/2, scale=c(1,2,10), critical=c(5.270808, 4.193855, 3.696588), B_N=N^(1/3))
{
    L=length(scale)
    table=matrix(rep(0,3*L),L,3)
    for (row in 1:L)
    {
        for (sim in 1:iterations)
        {
            ##  simulate data sample.
            XandY = simulation(N=N, M=M, changepoint=changepoint, scale=scale[row]) 
            X = XandY[,1:N]
            Y = XandY[,(N+1):(2*N)]
            rm(XandY)
            
            ##  Compute detector, V_N(t).
            V_N = detector(X=X, Y=Y, p=p, q=q, B_N=B_N)
            
            ##  Compute the test statistic.
            ##  We will use the 1-norm of V_N(t) or the max.
            stat=mean(V_N)          

            ##  Determine whether the null hypothesis should be rejected.
            table[row,]=table[row,] + (stat>critical)
        }
    }  
    ##  The proportion of times that the null was rejected for various critical values (columns) and scale values (rows).
    table = table/iterations 
    
    ##  The function returns the table.
    table      
}

##  For each iteration of the following loop, we make a call to sizeandpower() for N=100, for N=500, and for N=1000.
##  Each iteration saves a table of the empirical size and power of the test.
##  The idea here is that we will later average all of the tables we created for N=100, for N=500, and for N=1000 separately
##  to obtain more accurate results.  However, by saving in small pieces we will be able to see preliminary results 
##  before the program finishes execution.  Also, if the computer loses power, the completed results will not be lost.
##  Note that the following code will create 10 tables each (index in 1:10) of TableA, TableB, and TableC.  Each of the tables are
##  based on 10 iterations (iterations=10).  Thus, after we average the 10 tables for TableA, we will have a table based on 100 
##  iterations.

for (index in 1:10)
{      
    N=100  #Note that this variable must be specified outside of the funciton argument so that function arguments can be functions of N.
    start=Sys.time()
    tableB=sizeandpower(N=N, M=100, p=2, q=3, iterations=10, changepoint=N/2, scale=c(1,1.2,1.4,1.6,1.8,2), critical=c(2.103110,1.674725,1.476469), B_N=1/4*N^(1/3) )
    end=Sys.time()
    end-start

    ##  Example of function call:
    N=500  #Note that this variable must be specified outside of the funciton argument so that function arguments can be functions of N.
    start=Sys.time()
    tableA=sizeandpower(N=N, M=100, p=2, q=3, iterations=10, changepoint=N/2, scale=c(1,1.2,1.4,1.6,1.8,2), critical=c(2.103110,1.674725,1.476469), B_N=1/4*N^(1/3) )
    end=Sys.time()
    end-start
    
    N=1000  #Note that this variable must be specified outside of the funciton argument so that function arguments can be functions of N.
    start=Sys.time()
    tableC=sizeandpower(N=N, M=100, p=2, q=3, iterations=10, changepoint=N/2, scale=c(1,1.2,1.4,1.6,1.8,2), critical=c(2.103110,1.674725,1.476469), B_N=1/4*N^(1/3) )
    end=Sys.time()
    end-start
    
    ##  Read in the index from counter_index.csv, increment the index, and save to counter_index.csv.
        index_variable = read.csv('counter_index.csv')
        new_index=as.matrix(index_variable[2])+1
        write.csv(new_index, 'counter_index.csv')
    
    ##  Create the unique filename based on the index obtained above.
    ##  This ensures that each file we save will have a unique name.
        fileA = paste('tableA',as.character(index_variable[2]),".csv", sep = "", collapse = NULL)
        fileB = paste('tableB',as.character(index_variable[2]),".csv", sep = "", collapse = NULL)
        fileC = paste('tableC',as.character(index_variable[2]),".csv", sep = "", collapse = NULL)
    
    write.csv(tableA, fileA)
    write.csv(tableB, fileB)
    write.csv(tableC, fileC)
}
rm(index,fileA,fileB,fileC,N)

